Non-uniform black strings and the critical dimension in the $1/D$ expansion

Non-uniform black strings (NUBS) are studied by the large $D$ effective theory approach. By solving the near-horizon geometry in the $1/D$ expansion, we obtain the effective equation for the deformed horizon up to the next-to-next-to-leading order (NNLO) in $1/D$. We also solve the far-zone geometry by the Newtonian approximation. Matching the near and far zones, the thermodynamic variables are computed in the $1/D$ expansion. As the result, the large $D$ analysis gives a critical dimension $D_*\simeq13.5$ at which the translation-symmetry-breaking phase transition changes between first and second order. This value of $D_*$ agrees perfectly, within the precision of the $1/D$ expansion, with the result previously obtained by E. Sorkin through the numerical resolution. We also compare our NNLO results for the thermodynamics of NUBS to earlier numerical calculations, and find good agreement within the expected precision.

==> anc/NNLOsolutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    543657,      14252]
NotebookOptionsPosition[    542540,      14217]
NotebookOutlinePosition[    542957,      14234]
CellTagsIndexPosition[    542914,      14231]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This note contains two kinds of data:\n",
 StyleBox[" A. Near horizon geometry of the non-uniform black string\n B. \
Near UBS solution for the effective equation",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.6420676702377977`*^9, 3.642067837488428*^9}, {
  3.64206797584002*^9, 3.6420679787857656`*^9}, {3.642068104560367*^9, 
  3.6420681207918377`*^9}, {3.642068186156782*^9, 3.642068194585627*^9}, {
  3.642217422054914*^9, 3.642217467361747*^9}}],

Cell[TextData[StyleBox["A. Near horizon geometry of the non-uniform black \
string", "Subchapter",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.6420680357084227`*^9, 3.642068099878628*^9}, {
   3.642068149961925*^9, 3.642068180989409*^9}, 3.642206809575776*^9}],

Cell["\<\
In the following, we show the near solution up to the next-to-next-to-leading \
order (NNLO).
Each metric component is expanded as follows,\
\>", "Text",
 CellChangeTimes->{{3.64198996050843*^9, 3.64198997198103*^9}, {
  3.641990028536522*^9, 3.6419901281223507`*^9}, {3.64199018354012*^9, 
  3.641990202343644*^9}, {3.642217659932989*^9, 3.642217759174655*^9}}],

Cell[BoxData[{
 RowBox[{"Annlo", " ", "=", " ", 
  RowBox[{"A0", "+", 
   RowBox[{"A1", "/", "n"}], "+", 
   RowBox[{"A2", "/", 
    SuperscriptBox["n", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Bnnlo", "=", 
  RowBox[{"1", "+", 
   RowBox[{"B0", "/", "n"}], "+", 
   RowBox[{"B1", "/", 
    SuperscriptBox["n", "2"]}], "+", 
   RowBox[{"B2", "/", 
    SuperscriptBox["n", "3"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Cnnlo", " ", "=", 
  RowBox[{"1", "+", 
   RowBox[{"C0", "/", "n"}], "+", 
   RowBox[{"C1", "/", 
    SuperscriptBox["n", "2"]}], "+", 
   RowBox[{"C2", "/", 
    SuperscriptBox["n", "3"]}]}]}]}], "Input",
 CellChangeTimes->{
  3.6419901370117817`*^9, {3.6419901782134333`*^9, 3.6419901817325783`*^9}, {
   3.642067522098621*^9, 3.642067523927847*^9}, {3.6422162508816843`*^9, 
   3.6422162510023212`*^9}, {3.6422177449741583`*^9, 3.642217748772954*^9}}],

Cell["\<\
where B2 includes the following integration which we could not express by \
known functions\
\>", "Text",
 CellChangeTimes->{{3.6422157814202013`*^9, 3.6422158049013767`*^9}, {
  3.642216247171483*^9, 3.642216285857994*^9}, {3.642218075758863*^9, 
  3.642218102914835*^9}, {3.642483243066639*^9, 3.642483287402481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F1", "[", "x", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Integral]", "x"], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "t"}], "]"}], "-", 
         RowBox[{"Log", "[", "t", "]"}]}], ")"}]}], 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", "1"}], ")"}]}]], "dt"}]}], " ", "=", " ", 
   RowBox[{
    OverscriptBox[
     UnderscriptBox["\[Integral]", "0"], 
     RowBox[{"1", "/", "x"}]], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "u", "]"}], "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "u"}], "]"}]}], 
      RowBox[{"1", "-", "u"}]], "du"}]}]}]}]], "Input",
 CellChangeTimes->{{3.642215809433745*^9, 3.642215833890335*^9}, {
  3.642215992654086*^9, 3.6422162053791723`*^9}, {3.642216304108676*^9, 
  3.642216307951117*^9}, {3.6422164382451353`*^9, 3.642216517194127*^9}, {
  3.642217847905253*^9, 3.64221792768678*^9}, {3.642217965515304*^9, 
  3.6422179802372503`*^9}, {3.642218027862817*^9, 3.642218041877561*^9}}],

Cell["The solution is written in terms of", "Text",
 CellChangeTimes->{{3.642206538224279*^9, 3.64220658382024*^9}, {
  3.6422177783922997`*^9, 3.64221781806173*^9}, {3.642483339882553*^9, 
  3.642483342124566*^9}}],

Cell[BoxData[
 RowBox[{"x", "=", 
  RowBox[{"R", "/", 
   RowBox[{"M", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.642217821559847*^9, 3.642217829509266*^9}}],

Cell[TextData[StyleBox["Leading order", "Section"]], "Text",
 CellChangeTimes->{{3.641990248338696*^9, 3.641990248351328*^9}, {
  3.6420682008000727`*^9, 3.642068231288329*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0", "\[Rule]", " ", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], "2"]]}], ",", "\[IndentingNewLine]", 
  RowBox[{"B0", "\[Rule]", " ", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"M", "[", "z", "]"}], "2"]]}], ",", "\[IndentingNewLine]", 
  RowBox[{"C0", "\[Rule]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6422055598350983`*^9, 3.642205653234655*^9}, {
   3.64220571177798*^9, 3.642205722694717*^9}, 3.6422062928742733`*^9, 
   3.6424839429834833`*^9}],

Cell[TextData[StyleBox["Next - to - leading order ", "Section"]], "Text",
 CellChangeTimes->{{3.6419902271214657`*^9, 3.6419902524237623`*^9}, {
  3.642068218228346*^9, 3.642068264548382*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["M", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "z", "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
       RowBox[{"M", "[", "z", "]"}]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "2"]}]]}]}], ",", "\[IndentingNewLine]", 
  
  RowBox[{"B1", "\[Rule]", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "4"]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "4"]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"1", "-", "x"}], "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "4"]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "4"]], "-", 
    FractionBox[
     RowBox[{"8", " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"5", " ", "x"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"M", "[", "z", "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"x", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"C1", "\[Rule]", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "2"]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", "x"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"]}]]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6422056579670763`*^9, 3.642205685858632*^9}, {
   3.642205729460894*^9, 3.642205780659136*^9}, 3.642205826203121*^9, 
   3.6422058638142643`*^9, 3.642206318303171*^9, {3.642483984242086*^9, 
   3.642483987583283*^9}}],

Cell[TextData[StyleBox["Next - to - next - to - leading order", "Section"]], \
"Text",
 CellChangeTimes->{
  3.6419901391075277`*^9, 3.6419901769757032`*^9, {3.641990244796875*^9, 
   3.641990254144062*^9}, {3.642068237115617*^9, 3.642068276211143*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", "\[Rule]", "  ", 
   RowBox[{
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{"1", "+", "x"}], 
         RowBox[{"2", " ", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "x"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"6", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "x", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "x"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", " ", "x"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"24", " ", "x"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"20", " ", "x"}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"10", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"240", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "3"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"40", " ", "x"}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
          RowBox[{"240", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "3"], "+", 
             RowBox[{"9", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"40", " ", "x"}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
          RowBox[{"300", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"480", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "3"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"10", " ", "x"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"10", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "3"], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"10", " ", "x"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"120", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "3"], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
         
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", "x"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"8", " ", "x"}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[Pi]", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", "x"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"M", "[", "z", "]"}], " ", 
             RowBox[{
              SuperscriptBox["M", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"M", "[", "z", "]"}], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"M", "[", "z", "]"}], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"M", "[", "z", "]"}], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"M", "[", "z", "]"}], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "4"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", "x"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", "x"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "x"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"M", "[", "z", "]"}], " ", 
             RowBox[{
              SuperscriptBox["M", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "x"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "x"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"B2", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]]}], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "6"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["x", 
         RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "6"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x", "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "6"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"5", " ", "x"}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"9", " ", "x"}]}], ")"}]}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"31", "+", 
          RowBox[{"25", " ", "x"}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", "x"}]}], ")"}]}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"7", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"23", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"37", "+", 
          RowBox[{"70", " ", "x"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"26", " ", "x"}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"193", "+", 
          RowBox[{"356", " ", "x"}], "+", 
          RowBox[{"187", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"11", " ", "x"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"49", "+", 
             RowBox[{"84", " ", "x"}], "+", 
             RowBox[{"47", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"5", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"7", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"17", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"20", "+", 
             RowBox[{"23", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "-", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{"Log", "[", "2", "]"}], "+", 
                RowBox[{"3", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "-", 
             RowBox[{"19", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{"25", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "-", 
             RowBox[{"6", " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"15", " ", "x", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"7", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"7", " ", "x"}]}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "6"]], "12", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       FractionBox["1", "x"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{"10", " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "3"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{"35", " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
          RowBox[{"23", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "26"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "3"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "6"]], "4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"5", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{"35", " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
          RowBox[{"23", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "26"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "3"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"1", "+", "x"}], 
        RowBox[{"2", " ", "x"}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["2", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]]}], "8", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", "x", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "6"]}]]}], "8", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"6", " ", "x"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "x"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"7", " ", "x"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x", "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"18", " ", "x"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", "x"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"15", " ", "x"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["x", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"13", " ", "x"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["x", "3"]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "x"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "3"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "x"}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "x", "-", 
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"24", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"19", " ", "x"}], "-", 
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"25", " ", 
                 SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"18", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"8", " ", "x"}], "-", 
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"5", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"48", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Pi]", "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", "x"}]}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Log", "[", "2", "]"}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"12", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"7", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"18", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"2", " ", "x"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"24", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"M", "[", "z", "]"}], " ", 
             RowBox[{
              SuperscriptBox["M", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
         RowBox[{"1", "+", "x"}]]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "35"}], "+", 
                RowBox[{"8", " ", "x"}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"31", "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"90", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"10", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"56", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"56", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"40", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
             RowBox[{"240", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"M", "[", "z", "]"}], "]"}], "2"]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"66", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "75"}], "+", 
                RowBox[{"24", " ", "x"}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"63", "+", 
                   RowBox[{"16", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"261", "-", 
                RowBox[{"624", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"744", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"728", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"261", "-", 
                   RowBox[{"624", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"888", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"728", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"2940", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"2940", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "x"}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"240", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
                RowBox[{"60", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"57", "-", 
                   RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"39", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"56", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"57", "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"45", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"267", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"267", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "47"}], "+", 
                   RowBox[{"24", " ", "x"}], "-", 
                   RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"35", "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"153", "-", 
                   RowBox[{"528", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"696", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"472", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"153", "-", 
                    RowBox[{"528", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"840", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"472", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"1932", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"1932", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"120", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{"360", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", 
                   RowBox[{"M", "[", "z", "]"}], "]"}], "2"]}], "+", 
                RowBox[{"60", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"87", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", "x"}], "-", 
                   RowBox[{"Log", "[", "2", "]"}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
                RowBox[{"18", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "-", 
                   RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"44", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"94", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"94", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "61"}], "+", 
                   RowBox[{"16", " ", "x"}], "-", 
                   RowBox[{"22", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"240", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   SuperscriptBox["\[Pi]", "2"], "-", 
                   RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"507", "-", 
                   RowBox[{"240", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"528", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"520", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"507", "-", 
                    RowBox[{"240", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"624", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"520", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"2616", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"2616", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"8", " ", "x"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"36", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"54", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"36", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"66", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"84", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"84", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"94", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "75"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"104", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"348", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "51"}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"56", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"222", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"345", "-", 
                RowBox[{"216", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"472", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"1572", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "72"}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"276", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"76", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"507", "-", 
                RowBox[{"252", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"520", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"2148", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"66", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "6"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"66", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
             RowBox[{"180", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"76", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"90", "+", 
                RowBox[{"111", " ", "x"}], "-", 
                RowBox[{"85", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"116", " ", 
                 SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"14", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"28", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"2160", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
              RowBox[{"F1", "[", "x", "]"}]}], "-", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"11", " ", "x"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"144", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{"15", " ", "x", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{"225", "-", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"23", " ", 
              SuperscriptBox["\[Pi]", "4"]}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "x"}], "-", 
             RowBox[{"225", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["\[Pi]", "4"], " ", 
              SuperscriptBox["x", "3"]}], "-", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["x", "3"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"240", " ", "x", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
             RowBox[{"480", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
             RowBox[{"240", " ", 
              SuperscriptBox["x", "3"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
             RowBox[{"120", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
             RowBox[{"360", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
              RowBox[{"F1", "[", "x", "]"}]}], "+", 
             RowBox[{"1980", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"1980", " ", "x", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"1980", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"1980", " ", 
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"720", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"720", " ", "x", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"720", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"720", " ", 
              SuperscriptBox["x", "3"], " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "42"}], "-", 
                RowBox[{"52", " ", "x"}], "+", 
                RowBox[{"39", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"55", " ", 
                 SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"38", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"47", "+", 
                   RowBox[{"84", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"26", "+", 
                   RowBox[{"22", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"1008", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
              RowBox[{"F1", "[", "x", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"312", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"35", " ", "x"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"672", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "+", 
                   RowBox[{"38", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{"46", " ", "x", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "225"}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"76", " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
                RowBox[{"91", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "x"}], "+", 
                RowBox[{"225", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"90", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"71", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"]}], "-", 
                RowBox[{"96", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"240", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"480", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"240", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"360", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"360", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"720", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"480", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"720", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"480", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"120", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{"1440", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"F1", "[", "x", "]"}]}], "-", 
                RowBox[{"3960", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"3960", " ", "x", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"3960", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"3960", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"2880", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"2880", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"2880", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"2880", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"450", "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"53", " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                RowBox[{"66", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "x"}], "-", 
                RowBox[{"450", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"43", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"76", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "3"]}], "-", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"660", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"900", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"1080", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"1080", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"1080", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"1080", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"600", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"1320", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"600", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"1320", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"240", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
                RowBox[{"1080", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"F1", "[", "x", "]"}]}], "+", 
                RowBox[{"2070", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"1350", " ", "x", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"2070", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"1350", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"2160", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"2160", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"2160", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"2160", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1305"}], "+", 
                RowBox[{"540", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"219", " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "-", 
                RowBox[{"300", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
                RowBox[{"268", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "x"}], "+", 
                RowBox[{"1305", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"540", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"199", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"300", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"]}], "-", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"1080", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"1080", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"2040", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1800", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"540", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"1800", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"540", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"1800", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"540", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"1800", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"540", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"480", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"2160", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"480", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"2160", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"480", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{"4680", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"F1", "[", "x", "]"}]}], "-", 
                RowBox[{"6120", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"6660", " ", "x", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"6120", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"6660", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"9360", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"9360", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"9360", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"9360", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30"}], "-", 
                   RowBox[{"38", " ", "x"}], "+", 
                   RowBox[{"25", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"43", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"28", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"720", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"F1", "[", "x", "]"}]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"13", " ", "x"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                   RowBox[{"42", " ", "x", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                   RowBox[{"96", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"855", "-", 
                RowBox[{"360", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"166", " ", 
                 SuperscriptBox["\[Pi]", "4"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                RowBox[{"202", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", "x"}], "-", 
                RowBox[{"855", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"156", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"212", " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 SuperscriptBox["x", "3"]}], "-", 
                RowBox[{"660", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1140", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"720", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"720", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"720", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"360", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"720", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"360", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"120", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"840", " ", "x", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"840", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                RowBox[{"240", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", "x"}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
                RowBox[{"3600", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"F1", "[", "x", "]"}]}], "+", 
                RowBox[{"4050", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"5310", " ", "x", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"4050", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"5310", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"7200", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"7200", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"7200", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"7200", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"150", "+", 
                   RowBox[{"187", " ", "x"}], "-", 
                   RowBox[{"135", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"202", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"34", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"84", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"13", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"3600", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"F1", "[", "x", "]"}]}], "-", 
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"132", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"37", " ", "x"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"240", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "16", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "32", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "16", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"1", "-", "x"}], "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]]}], "4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "39"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"36", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"30", "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"33", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"36", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", 
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "16", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "7"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"6", " ", "x"}], "-", 
                   RowBox[{"7", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"7", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"36", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "x"}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "-", 
                   RowBox[{"5", " ", "x"}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"8", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "-", 
                RowBox[{"6", " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "4", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"17", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"Log", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "12", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], "x"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"Log", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "12", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "x"}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"M", "[", "z", "]"}], " ", 
             RowBox[{
              SuperscriptBox["M", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", "2", "]"}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "31"}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"14", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"29", "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "-", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"10", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"13", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Log", "[", "2", "]"}]}], "+", 
                 RowBox[{"x", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"51", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"51", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"Log", "[", "2", "]"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "-", 
                   RowBox[{"7", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "-", 
                   RowBox[{"18", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"108", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[Pi]", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
                   RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"30", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "13"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "-", 
                    RowBox[{"22", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"16", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"96", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}]]}], "4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"14", " ", "x"}], "-", 
                RowBox[{"30", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"30", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"33", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"33", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "36"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}]], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"M", "[", "z", "]"}], "]"}], "2"]}], "+", 
             RowBox[{"33", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "4", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"20", "-", 
                   RowBox[{"70", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"14", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"28", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"12", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "66"}], "-", 
                   RowBox[{"90", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"28", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"231", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"231", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "65"}], " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"13", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"65", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"48", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"3", " ", "x"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"52", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"48", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"429", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"429", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"12", " ", "x", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"33", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"33", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "x", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}]]}], "-", 
                   RowBox[{"80", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", 
                   RowBox[{"M", "[", "z", "]"}], "]"}], "2"]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                   RowBox[{"33", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"15", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"48", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"4", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"33", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"33", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "4", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "21"}], "+", 
                   RowBox[{"16", " ", "x"}], "-", 
                   RowBox[{"50", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"50", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"48", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"165", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"165", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "-", 
                    RowBox[{"50", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"50", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24"}], "+", 
                    RowBox[{"50", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"50", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"54", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                   RowBox[{"12", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "48"}], "-", 
                    RowBox[{"90", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
                    RowBox[{"165", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"165", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "6"]}]], "8", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "6"]}]], "8", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "6"]}]]}], "8", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "12", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"7", " ", "x"}]}], ")"}]}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "x"}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"M", "[", "z", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", "x"}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["M", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "6"]], "8", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"54", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"46", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"228", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"48", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"30", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"26", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"114", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"24", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                SuperscriptBox["\[Pi]", "2"], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "+", "x"}]], "12", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"4", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x", "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"2", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "6"]], "2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{"30", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "31"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "18"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"3", " ", "x"}]}], ")"}]}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "x"}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["M", "\[Prime]",
                   MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["M", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "z", "]"}], "2"]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "35"}], "+", 
                   RowBox[{"32", " ", "x"}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"64", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"64", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "6"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"6", " ", "x"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"M", "[", "z", "]"}], "]"}], "-", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "5"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "71"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "-", 
                   RowBox[{"148", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"113", "-", 
                   RowBox[{"148", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"148", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"148", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"65", " ", "x"}], "+", 
                   RowBox[{"65", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
                   RowBox[{"144", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"144", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"78", "-", 
                    RowBox[{"60", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"60", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"6", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"25", " ", "x"}], "-", 
                    RowBox[{"56", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"56", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"52", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"46", "-", 
                    RowBox[{"52", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"52", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"52", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"6", " ", "x"}], "-", 
                    RowBox[{"16", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"84", " ", "x"}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
                   RowBox[{"96", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"96", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], "2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"3", " ", "x"}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"8", " ", "x"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "5"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"81", "-", 
             RowBox[{"36", " ", "x"}], "-", 
             RowBox[{"56", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "69"}], "+", 
                RowBox[{"56", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"20", " ", "x"}], "-", 
                RowBox[{"26", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"26", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"6", " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"20", " ", "x"}], "-", 
                RowBox[{"40", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"40", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "67"}], "+", 
                RowBox[{"36", " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"55", "-", 
                   RowBox[{"40", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"40", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"4", " ", "x"}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20"}], " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "6"]]}], "8", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "6"]}]], "4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "x", "+", 
                RowBox[{"12", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"12", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "6"]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "2", "]"}], "+", 
              RowBox[{"x", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"M", "[", "z", "]"}], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "z", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
               RowBox[{
                RowBox[{"M", "[", "z", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["M", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], 
             "2"]}], 
           RowBox[{"1", "+", "x"}]], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "+", "x"}]], "24", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "x"}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"x", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1", "+", "x"}]], "12", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"11", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "7"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "x"}], "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{"5", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"6", " ", "x"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", 
                   RowBox[{"10", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"14", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "x", "-", 
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "5"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "-", 
                   RowBox[{"13", " ", "x"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "+", 
                   RowBox[{"30", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                   RowBox[{"14", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "-", 
                    RowBox[{"21", " ", "x"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"30", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"96", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "x", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "3"]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"18", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"14", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "-", 
                    RowBox[{"9", " ", "x"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "x", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"6", " ", "x", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"3", " ", "x"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"8", " ", "x"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"30", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"Log", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", 
                    RowBox[{"42", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"3", " ", "x"}], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "x", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "3"]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "x"}], "+", 
                    SuperscriptBox["x", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x", "3"]}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"16", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "-", "x", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "3"]}], ")"}], " ", 
                    RowBox[{"Log", "[", 
                    RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "6"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "5"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"M", "[", "z", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["M", "\[Prime]",
                   MultilineFunction->None], "[", "z", "]"}], "4"], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"M", "[", "z", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "13"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["M", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "z", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"C2", "\[Rule]", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "x"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
        RowBox[{
         RowBox[{"M", "[", "z", "]"}], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"M", "[", "z", "]"}], " ", 
          RowBox[{
           SuperscriptBox["M", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", "x"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"12", " ", "x"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["M", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
          RowBox[{"Log", "[", "2", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"M", "[", "z", "]"}], " ", 
             RowBox[{
              SuperscriptBox["M", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"1", "-", "x"}], "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     SuperscriptBox[
      RowBox[{"M", "[", "z", "]"}], "4"]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{"1", "+", "x"}], 
         RowBox[{"2", " ", "x"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"M", "[", "z", "]"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["M", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["M", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"32", " ", "x"}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "x"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "x"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"4", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "x", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "x"}], "-", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"5", " ", "x"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"Log", "[", "2", "]"}]}], ")"}], "2"]}]}], ")"}]}], 
          "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"7", " ", "x"}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"M", "[", "z", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Log", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"Log", "[", "2", "]"}], "+", 
                 RowBox[{"x", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}]}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"90", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"M", "[", "z", "]"}], "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "x"}], "+", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "x"}]}], ")"}]}], "-", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"7", " ", "x"}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", "x"}]}], ")"}], " ", "x"}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"120", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"M", "[", "z", "]"}], "]"}]}], "-", 
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"7", " ", "x"}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        RowBox[{"M", "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "x"}]}], ")"}]}], "-", 
          RowBox[{"60", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"10", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"7", " ", "x"}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["M", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["M", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"M", "[", "z", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "x"}]}], ")"}]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"7", " ", "x"}]}], ")"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "x"}]}], ")"}], " ", "x"}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"7", " ", "x"}]}], ")"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x", "-", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["M", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}], 
         ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}],
           ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}],
           ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"9", " ", "x"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], ")"}]}]}],
           ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"27", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"27", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"18", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "x"}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"21", "+", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "x"}], "+", 
                
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "x", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"M", "[", "z", "]"}], " ", 
             RowBox[{
              SuperscriptBox["M", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["M", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"M", "[", "z", "]"}], " ", 
            RowBox[{
             SuperscriptBox["M", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"M", "[", "z", "]"}], "4"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x", "-", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "x"}], "-", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", "x"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"2", " ", "x", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"4", " ", "x"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["M", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"M", "[", "z", "]"}], " ", 
              RowBox[{
               SuperscriptBox["M", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"2", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"Log", "[", "2", "]"}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x"}], "-", 
                   SuperscriptBox["x", "2"]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"Log", "[", "2", "]"}], "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"Log", "[", "2", "]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "z", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"], "+", 
               RowBox[{
                RowBox[{"M", "[", "z", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["M", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], 
             "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "4"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x", "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"2", " ", "x", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "z", "]"}], "4"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", "x"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "x"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"x", "-", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"12", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "3"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"2", " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "x"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"M", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["M", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["M", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"M", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "x"}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"M", "[", "z", "]"}], "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "x"}], "-", 
                   SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SuperscriptBox[
                    RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "z", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"M", "[", "z", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "z", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], 
                ")"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"M", "[", "z", "]"}], "4"]}]], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "z", "]"}], "4"]}]], 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "x"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["M", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}], "4"], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "z", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"M", "[", "z", "]"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["M", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["M", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"M", "[", "z", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["M", "\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["M", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "z", "]"}], "2"]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.642205802023366*^9, 3.642205804922954*^9}, {
   3.642205888005528*^9, 3.6422059020852423`*^9}, {3.642205961323028*^9, 
   3.642205989674966*^9}, {3.642206041501944*^9, 3.642206077895097*^9}, 
   3.642206362723089*^9, {3.642206442220697*^9, 3.642206454807431*^9}, 
   3.6424840172865*^9}],

Cell[TextData[StyleBox["B. Near UBS solution for the Effective Equation ", \
"Subchapter",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.642003435658066*^9, 3.642003502249485*^9}, {
  3.642003572584292*^9, 3.6420035733143787`*^9}, {3.642004045167248*^9, 
  3.6420040471206007`*^9}, {3.642067949501583*^9, 3.642067956724206*^9}}],

Cell["\<\
Near UBS solution of the effective equation can be written in the Fourier \
series\
\>", "Text",
 CellChangeTimes->{{3.641929644618793*^9, 3.641929793856151*^9}, {
  3.642003432354704*^9, 3.642003432703586*^9}, {3.642003537592291*^9, 
  3.64200362082539*^9}, {3.642003742099992*^9, 3.64200378571786*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"M", "(", "z", ")"}],
    FontSize->18,
    FontSlant->"Italic"], 
   StyleBox["=",
    FontSize->18,
    FontSlant->"Italic"], 
   RowBox[{
    UnderscriptBox[
     StyleBox["\[Sum]",
      FontSize->18,
      FontSlant->"Italic"], 
     RowBox[{"j", "=", "0"}]], 
    StyleBox[
     RowBox[{
      FormBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "j"], " "}],
       TraditionalForm], 
      RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"jk", "[", "\[Epsilon]", "]"}], " ", "z"}], "]"}]}],
     FontSize->18,
     FontSlant->"Italic"]}]}], TraditionalForm]], "Text",
 CellChangeTimes->{
  3.642003775080575*^9, {3.642003910595167*^9, 3.642003952913741*^9}, {
   3.642215613246221*^9, 3.642215615908842*^9}, {3.642215725016102*^9, 
   3.642215740761036*^9}},
 TextAlignment->Center],

Cell["where k[\[Epsilon]] is given by", "Text",
 CellChangeTimes->{{3.6420039208562927`*^9, 3.64200396138909*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "[", "\[Epsilon]", "]"}], "\[Rule]", " ", 
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "n"}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["1", 
      RowBox[{"2", " ", "n"}]], "+", 
     FractionBox["7", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "24"]}], "-", 
        FractionBox["7", 
         RowBox[{"24", " ", 
          SuperscriptBox["n", "2"]}]], "+", 
        FractionBox["3", 
         RowBox[{"8", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "768"]}], "-", 
        FractionBox["3", 
         RowBox[{"256", " ", 
          SuperscriptBox["n", "2"]}]], "+", 
        FractionBox["9", 
         RowBox[{"128", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6971", "2488320"]}], "+", 
        FractionBox["23", 
         RowBox[{"41472", " ", 
          SuperscriptBox["n", "2"]}]], "+", 
        FractionBox["379", 
         RowBox[{"18432", " ", "n"}]]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "6"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6422154942619877`*^9, 3.6422155692991953`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"We", " ", "show", " ", "the", " ", "coefficients", " ", 
   RowBox[{"\[Mu]", "[", "j", "]"}], " ", "up", " ", "to", 
   RowBox[{
    FormBox[
     RowBox[{"the", " ", "order", " ", "of", " ", 
      SuperscriptBox["\[Epsilon]", "7"]}],
     TraditionalForm], "."}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.642003664411515*^9, 3.642003664414472*^9}, 
   3.642003740486022*^9, {3.642003788244294*^9, 3.6420038475816936`*^9}, {
   3.6422156812153378`*^9, 3.6422156865926723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", "0", "]"}], "\[Rule]", " ", 
   RowBox[{"1", "-", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "4"], "96"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "3456"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "12"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "32"], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Epsilon]", "6"]}], "192"]}], "n"], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "72"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7200"}], "+", 
           RowBox[{"1560", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"91", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}], "34560"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "47520"}], "+", 
           RowBox[{"8520", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"497", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "6"]}], "1244160"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"], "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "4"], "360"], "+", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}]}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "1", "]"}], "\[Rule]", " ", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "288"], "-", 
    FractionBox[
     RowBox[{"341", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "82944"], "-", 
    FractionBox[
     RowBox[{"729281", " ", 
      SuperscriptBox["\[Epsilon]", "6"]}], "597196800"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"15099791", "-", 
          RowBox[{"12711044", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "1194393600"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"6113", "-", 
          RowBox[{"6164", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "165888"], "+", 
      RowBox[{
       FractionBox["1", "576"], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"85", "-", 
         RowBox[{"124", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], "n"], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "180"], "-", 
       RowBox[{"Log", "[", "2", "]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "214990848000"], 
        SuperscriptBox["\[Epsilon]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27139838", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"1320", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "533251"}], "+", 
             RowBox[{"281222", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "138410943"}], "+", 
             RowBox[{"345787768", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"36321296", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"6186884", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "29859840"], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12566", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3653"}], "+", 
              RowBox[{"2890", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40175"}], "+", 
              RowBox[{"157576", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"14672", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"5780", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "118"}], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "79"}], "+", 
              RowBox[{"254", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "569"}], "+", 
              RowBox[{"872", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"112", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"508", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "20736"], "+", 
       FractionBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], ")"}]}]}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "2", "]"}], "\[Rule]", " ", 
   RowBox[{
    FractionBox["1", "6"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], "72"], "+", 
    FractionBox[
     RowBox[{"8993", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "2488320"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Epsilon]", "2"], "12"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12997"}], "-", 
          RowBox[{"1454", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "622080"], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], "n"], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "179159040"], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"77435", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"14191", "+", 
              RowBox[{"63964", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"72", " ", 
            RowBox[{"(", 
             RowBox[{"22798", "-", 
              RowBox[{"305248", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"230512", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"15991", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", "432"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"107", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"16", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"360", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"40", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "25920"]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "3", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", "96"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], "360"], "+", 
    FractionBox[
     RowBox[{"10631", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "11059200"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox["3", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "640"], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "23"}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30253"}], "+", 
          RowBox[{"24684", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "2457600"]}], "n"], 
    "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "796262400"], 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "144554"}], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"39691", "+", 
             RowBox[{"98874", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"1916417", "-", 
             RowBox[{"7002504", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1477008", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
             RowBox[{"197748", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "88"}], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"101", "+", 
              RowBox[{"234", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"443", "-", 
              RowBox[{"3582", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
              RowBox[{"117", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "103680"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"26", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"18", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{"23", "-", 
            RowBox[{"88", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "6912"]}], 
      ")"}]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "4", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", "4320"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "86400"], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "53"}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], "4320"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "703"}], "+", 
          RowBox[{"448", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "129600"]}], "n"], 
    "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "1573"}], " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"1560", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"16", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"1440", " ", 
          RowBox[{"(", 
           RowBox[{"54", "-", 
            RowBox[{"424", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "1555200"], "+", 
       
       RowBox[{
        FractionBox["1", "31104000"], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3217", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"597", "+", 
              RowBox[{"1216", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"480", " ", 
            RowBox[{"(", 
             RowBox[{"3205", "-", 
              RowBox[{"5888", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"2496", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"76", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
      ")"}]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "5", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["1", "414720"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], "544320"], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "41"}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", "2", "]"}]}]}], "165888"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1181"}], "+", 
          RowBox[{"475", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "5806080"]}], "n"], 
    "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3135283200"], 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15476", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2897", "+", 
              RowBox[{"9250", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"225", " ", 
            RowBox[{"(", 
             RowBox[{"97826", "-", 
              RowBox[{"97130", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"22720", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"925", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", "149299200"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"37442", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"11640", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"23", "+", 
             RowBox[{"50", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"80083", "+", 
             RowBox[{"45400", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"9200", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"9700", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ",", ",", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "6", "]"}], "\[Rule]", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "29030400"]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], 
     RowBox[{"806400", " ", "n"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"10450944000", " ", 
       SuperscriptBox["n", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "620167"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"264840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"36", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"1080", " ", 
        RowBox[{"(", 
         RowBox[{"29030", "+", 
          RowBox[{"56352", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"816", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"6621", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "7", "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["17", "4180377600"], "+", 
    FractionBox[
     RowBox[{"223", "+", 
      RowBox[{"476", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], 
     RowBox[{"1194393600", " ", "n"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"300987187200", " ", 
       SuperscriptBox["n", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4097786", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"638616", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"47", "+", 
          RowBox[{"98", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"24170079", "+", 
          RowBox[{"42947912", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "+", 
          RowBox[{"626416", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"5215364", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.641929805148381*^9, 3.641929815009426*^9}, {
  3.64192984647371*^9, 3.641929995489985*^9}, {3.64221518042937*^9, 
  3.6422153374860373`*^9}, {3.642215586668129*^9, 3.642215593033497*^9}, {
  3.642215628011495*^9, 3.642215652913464*^9}}]
},
WindowSize->{808, 591},
WindowMargins->{{Automatic, 47}, {40, Automatic}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 24, \
2015)",
StyleDefinitions->FrontEnd`FileName[{"Utility"}, "Memo.nb", CharacterEncoding -> 
  "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 480, 9, 72, "Text"],
Cell[1041, 31, 309, 5, 58, "Text"],
Cell[1353, 38, 372, 7, 51, "Text"],
Cell[1728, 47, 877, 23, 78, "Input"],
Cell[2608, 72, 329, 6, 30, "Text"],
Cell[2940, 80, 1289, 36, 67, "Input"],
Cell[4232, 118, 215, 3, 30, "Text"],
Cell[4450, 123, 167, 4, 28, "Input"],
Cell[4620, 129, 177, 2, 37, "Text"],
Cell[4800, 133, 1424, 43, 123, "Input"],
Cell[6227, 178, 192, 2, 37, "Text"],
Cell[6422, 182, 25959, 754, 1027, "Input"],
Cell[32384, 938, 253, 4, 37, "Text"],
Cell[32640, 944, 483864, 12509, 15706, "Input"],
Cell[516507, 13455, 375, 6, 58, "Text"],
Cell[516885, 13463, 314, 6, 30, "Text"],
Cell[517202, 13471, 910, 32, 58, "Text"],
Cell[518115, 13505, 114, 1, 30, "Text"],
Cell[518232, 13508, 1531, 49, 109, "Input"],
Cell[519766, 13559, 523, 11, 32, "Text"],
Cell[520292, 13572, 22244, 643, 1791, "Input"]
}
]
*)

(* End of internal cache information *)

